Graphs avoiding immersion of K_{3,3}

DeVos and Malekian gave a structural description of graphs avoiding an immersion of K_{3,3}, showing that all such graphs are composed over small edge-cuts from graphs with at most 8 vertices and from 3-regular planar graphs. We provide another proof of this fact, simpler in some aspects.

==> test_k33.cc <==
#include <list>
#include <vector>
#include <string>
#include <cassert>
using namespace std;

/* plantri -s -p -c2 number_of_vertices | this program */

/* Set to false to verify Lemma 9 (with number_of_vertices=9, no graph
   should be written out).

   Set to true to verify Lemma 10 (with number_of_vertices=7,8, no graph
   should be written out; with number_of_vertices=6, only the graph in
   Figure 1 should be written out.  */

static const bool adjd5 = true;

static int
num_bits (int n)
{
  int r = 0;
  for ( ; n != 0; n >>= 1)
    r++;

  return r;
}

static int
take_bits (const vector<bool> &from, int m, int &pos)
{
  int n = 0;

  assert (pos + m <= (int) from.size ());
  for (int i = 0; i < m; i++)
    n = 2 * n + from[pos++];

  return n;
}

static int
take_int (const vector<bool> &from, int &pos)
{
  int a = take_bits (from, 6, pos);
  if (a < 63)
    return a;

  return take_bits (from, 18, pos);
}

typedef vector<int> row;
typedef vector<row> matrix;
typedef vector<bool> vset;
typedef pair<int,int> edge;

static void
subsets (const vset &of, int size, list<vset> &ss, int at, int taken, int rem)
{
  int n = of.size ();

  if (taken == size)
    {
      vset ofc (of);
      for (int i = at; i < n; i++)
	ofc[i] = false;

      ss.emplace_back (ofc);
      return;
    }
  if (taken + rem == size)
    {
      ss.emplace_back (of);
      return;
    }

  while (!of[at])
    at++;

  subsets (of, size, ss, at + 1, taken + 1, rem - 1);
  vset ofc (of);
  ofc[at] = false;
  subsets (ofc, size, ss, at + 1, taken, rem - 1);
}

static void
subsets (const vset &of, int size, list<vset> &ss)
{
  int n = of.size ();
  int elts = 0;
  for (int i = 0; i < n; i++)
    if (of[i])
      elts++;
  if (elts < size)
    return;

  subsets (of, size, ss, 0, 0, elts);
}

struct graph
{
  int nvs;
  matrix adj;

  graph (int n) : nvs (n), adj(n, row(n, 0))
    {
    }

  graph (int n, const list<edge> &es) : nvs (n), adj(n, row(n, 0))
    {
      for (const edge &e : es)
	add_edge (e);
    }

  static const graph k33;

  graph (const string &code)
    {
      assert (code[0] == ':');
      int l = code.size ();
      vector<bool> cb;
      for (int i = 1; i < l; i++)
	{
	  int a = code[i] - 63;
	  for (int j = 5; j >= 0; j--)
	    cb.push_back ((a >> j) & 1);
	}

      int pos = 0;
      int n = take_int (cb, pos);

      nvs = n;
      adj.resize (n, row (n, 0));

      int bitsn = num_bits (n - 1);
      int m = (cb.size () - pos) / (bitsn + 1);
      int v = 0;
      for (int i = 0; i < m; i++)
	{
	  if (take_bits (cb, 1, pos))
	    v++;
	  int u = take_bits (cb, bitsn, pos);
	  if (u > v)
	    v = u;
	  else if (u < n && v < n)
	    add_edge (u, v);
	}
    }

  int degree (int v) const
    {
      int d = 0;
      for (int u = 0; u < nvs; u++)
	d += adj[v][u];

      return d;
    }

  int max_degree (void) const
    {
      int md = 0;

      for (int u = 0; u < nvs; u++)
	md = max (md, degree (u));

      return md;
    }

  void add_edge (int u, int v)
    {
      adj[u][v]++;
      adj[v][u]++;
    }

  void add_edge (const edge &e)
    {
      add_edge (e.first, e.second);
    }

  void delete_edge (int u, int v, int m = 1)
    {
      adj[u][v] -= m;
      adj[v][u] -= m;
    }

  void delete_edge (const edge &e, int m = 1)
    {
      delete_edge (e.first, e.second, m);
    }

  int num_edges (void) const
    {
      int ne = 0;
      for (int u = 0; u < nvs; u++)
	for (int v = u + 1; v < nvs; v++)
	  ne += adj[u][v];
      return ne;
    }

  void dump (FILE *f)
    {
      for (int u = 0; u < nvs; u++)
	for (int v = u + 1; v < nvs; v++)
  	  if (adj[u][v])
  	    {
  	      fprintf (f, " %c%c", 'a' + u, 'a' + v);
  	      if (adj[u][v] > 1)
  		fprintf (f, "%d", adj[u][v]);
  	    }

      fprintf (f, "\n");
    }

  void path_deletions (int u, int v, vset &seen, list<graph> &dels)
    {
      if (u == v)
	{
	  dels.emplace_back (*this);
	  return;
	}

      seen[u] = true;

      for (int x = 0; x < nvs; x++)
	if (!seen[x] && adj[u][x])
	  {
	    delete_edge (u, x);
	    path_deletions (x, v, seen, dels);
	    add_edge (u, x);
	  }

      seen[u] = false;
    }

  /* Tests whether edges in the list starting with BH immerse in this graph with
     prescribed BRANCH vertices, with no common edges between the list and this graph, and
     with HE edges remaining.  */
  bool immerses (list<edge>::const_iterator bh, const vector<int> &branch, int he) const
    {
      if (he == 0)
	return true;

      /* Each edge needs to be represented by a path of length at least two.  */
      if (num_edges () < 2 * he)
	return false;

      int u = bh->first;
      int v = bh->second;
      ++bh;

      list<graph> reprs;
      vset seen(nvs, false);
      graph wg(*this);
      wg.path_deletions (branch[u], branch[v], seen, reprs);
      for (const graph &g : reprs)
	if (g.immerses (bh, branch, he - 1))
	  return true;

      return false;
    }

  bool immerses (const graph &h, const vector<int> &branch) const
    {
      graph g(*this);
      list<edge> mh;

      /* Delete matching edges.  */
      for (int u = 0; u < h.nvs; u++)
	for (int v = u + 1; v < h.nvs; v++)
	  {
	    int inh = h.adj[u][v];
	    int ing = g.adj[branch[u]][branch[v]];
	    int c = min (inh, ing);
	    g.delete_edge (branch[u], branch[v], c);
	    inh -= c;

	    for (int i = 0; i < inh; i++)
	      mh.emplace_back (u, v);
	  }

      return g.immerses (mh.begin (), branch, mh.size ());
    }

  bool immerses_k33 (void)
    {
      vset all(nvs,true);
      list<vset> first_part;
      subsets (all, 3, first_part);

      for (const vset &fp : first_part)
	{
	  vset rest(fp);
	  int v;
	  rest.flip ();

	  for (v = 0; !fp[v]; ++v)
	    rest[v] = false;

	  list<vset> second_part;
	  subsets (rest, 3, second_part);
	  for (const vset &sp : second_part)
	    {
	      int b = 0;
	      vector<int> branch(6);
	      for (v = 0; b < 3; v++)
		if (fp[v])
		  {
		    branch[b] = v;
		    b++;
		  }
	      for (v = 0; b < 6; v++)
		if (sp[v])
		  {
		    branch[b] = v;
		    b++;
		  }

	      if (immerses (k33, branch))
		return true;
	    }
	}

      return false;
    }

  bool find_cut (int size, vset &cut, int min_side, int left, int right, int across, int v) const
    {
      if (across > size)
	return false;

      if (v == nvs)
	return left >= min_side && right >= min_side;

      int vl = 0, vr = 0;
      for (int u = 0; u < v; u++)
	if (cut[u])
	  vl += adj[u][v];
	else
	  vr += adj[u][v];

      cut[v] = true;
      if (find_cut (size, cut, min_side, left + 1, right, across + vr, v + 1))
	return true;
      cut[v] = false;
      return find_cut (size, cut, min_side, left, right + 1, across + vl, v + 1);
    }

  bool find_cut (int size, vset &cut, int min_side = 1) const
    {
      cut = vset (nvs, false);
      return find_cut (size, cut, min_side, 0, 1, 0, 1);
    }

  void edges_across (const vset &cut, list<edge> &es) const
    {
      for (int u = 0; u < nvs; u++)
	if (cut[u])
	  for (int v = 0; v < nvs; v++)
	    if (adj[u][v] && !cut[v])
	      es.push_back (edge (u, v));
    }

  int adjacent (const edge &e) const
    {
      return adj[e.first][e.second];
    }
};

const graph graph::k33(6, list<edge>{edge(0,3), edge(0,4), edge(0,5), edge(1,3), edge(1,4), edge(1,5), edge(2,3), edge(2,4), edge(2,5)});

static void
expand_5ec (graph &g, graph &fixed)
{
  list<edge> fad;

  /* Ensure that G does not contain any vertex of degree exactly 4.  */
  int u;
  for (u = 0; u < g.nvs; u++)
    if (g.degree (u) == 4)
      break;

  if (u < g.nvs)
    {
      for (int v = 0; v < g.nvs; v++)
	if (g.adj[u][v] && g.adj[u][v] <= 3 && !fixed.adj[u][v])
	  {
	    g.add_edge (u, v);
	    if (!g.immerses_k33 ())
	      expand_5ec (g, fixed);
	    g.delete_edge (u, v);
	    fixed.add_edge (u, v);
	    fad.emplace_back (u, v);
	  }
      for (const edge &e : fad)
	fixed.delete_edge (e);

      return;
    }

  /* Ensure that G contains adjacent vertices of degree at least five.  */
  for (u = 0; u < g.nvs; u++)
    {
      if (g.degree (u) < 5)
	continue;
      for (int v = u + 1; v < g.nvs; v++)
	if (g.adj[u][v] && g.degree (v) >= 5)
	  {
	    g.dump (stdout);
	    return;
	  }
    }

  for (u = 0; u < g.nvs; u++)
    for (int v = u + 1; v < g.nvs; v++)
      if (g.adj[u][v] && g.adj[u][v] <= 3 && !fixed.adj[u][v])
	{
	  g.add_edge (u, v);
	  if (!g.immerses_k33 ())
	    expand_5ec (g, fixed);
	  g.delete_edge (u, v);
	  fixed.add_edge (u, v);
	  fad.emplace_back (u, v);
	}

  for (const edge &e : fad)
    fixed.delete_edge (e);
}

static void
expand_4ec (graph &g, graph &fixed)
{
  /* Ensure that G is internally 5-edge-connected.  */
  vset c;
  if (!g.find_cut (4, c, 3))
    {
      if (adjd5)
	expand_5ec (g, fixed);
      else
	g.dump (stdout);
      return;
    }
      
  list<edge> ac, fad;
  g.edges_across (c, ac);
  for (const edge &e : ac)
    if (!fixed.adjacent (e))
      {
	g.add_edge (e);
	if (!g.immerses_k33 ())
	  expand_4ec (g, fixed);
	g.delete_edge (e);
	fixed.add_edge (e);
	fad.emplace_back (e);
      }

  for (const edge &e : fad)
    fixed.delete_edge (e);
}

static void
expand_3ec_d (graph &g, graph &fixed)
{
  /* Ensure that G is internally 4-edge-connected.  */
  vset c;
  if (!g.find_cut (3, c, 2))
    {
      expand_4ec (g, fixed);
      return;
    }
      
  list<edge> ac, fad;
  g.edges_across (c, ac);
  for (const edge &e : ac)
    if (!fixed.adjacent (e))
      {
	g.add_edge (e);
	if (!g.immerses_k33 ())
	  expand_3ec_d (g, fixed);
	g.delete_edge (e);
	fixed.add_edge (e);
	fad.emplace_back (e);
      }

  for (const edge &e : fad)
    fixed.delete_edge (e);
}

static void
expand_3ec (graph &g, graph &fixed)
{
  /* G should not be 3-regular.  */
  if (g.max_degree () > 3)
    {
      if (!g.immerses_k33 ())
	expand_3ec_d (g, fixed);
      return;
    }

  list<edge> fad;
  for (int u = 0; u < g.nvs; u++)
    for (int v = u + 1; v < g.nvs; v++)
      if (g.adj[u][v] && !fixed.adj[u][v])
	{
	  g.add_edge (u, v);
	  if (!g.immerses_k33 ())
	    expand_3ec_d (g, fixed);
	  g.delete_edge (u, v);
	  fixed.add_edge (u, v);
	  fad.emplace_back (u, v);
	}

  for (const edge &e : fad)
    fixed.delete_edge (e);
}

static void
expand (graph &g, graph &fixed)
{
  /* First, ensure that G is 3-edge-connected.  */
  vset c;
  if (!g.find_cut (2, c))
    {
      expand_3ec (g, fixed);
      return;
    }

  list<edge> ac, fad;
  g.edges_across (c, ac);
  for (const edge &e : ac)
    if (!fixed.adjacent (e))
      {
	g.add_edge (e);
	expand (g, fixed);
	g.delete_edge (e);
	fixed.add_edge (e);
	fad.emplace_back (e);
      }

  for (const edge &e : fad)
    fixed.delete_edge (e);
}

int main (void)
{
  while (1)
    {
      char *z = NULL;
      if (scanf ("%ms", &z) != 1)
	return 0;

      graph g((string) z);
      graph fixed (g.nvs);
      expand (g, fixed);
      delete z;
    }
  return 0;
}

